LIT: Block-wise Intermediate Representation Training for Model Compression

Knowledge distillation (KD) is a popular method for reducing the computational overhead of deep network inference, in which the output of a teacher model is used to train a smaller, faster student model. Hint training (i.e., FitNets) extends KD by regressing a student model's intermediate representation to a teacher model's intermediate representation. In this work, we introduce bLock-wise Intermediate representation Training (LIT), a novel model compression technique that extends the use of intermediate representations in deep network compression, outperforming KD and hint training. LIT has two key ideas: 1) LIT trains a student of the same width (but shallower depth) as the teacher by directly comparing the intermediate representations, and 2) LIT uses the intermediate representation from the previous block in the teacher model as an input to the current student block during training, avoiding unstable intermediate representations in the student network. We show that LIT provides substantial reductions in network depth without loss in accuracy -- for example, LIT can compress a ResNeXt-110 to a ResNeXt-20 (5.5x) on CIFAR10 and a VDCNN-29 to a VDCNN-9 (3.2x) on Amazon Reviews without loss in accuracy, outperforming KD and hint training in network size for a given accuracy. We also show that applying LIT to identical student/teacher architectures increases the accuracy of the student model above the teacher model, outperforming the recently-proposed Born Again Networks procedure on ResNet, ResNeXt, and VDCNN. Finally, we show that LIT can effectively compress GAN generators, which are not supported in the KD framework because GANs output pixels as opposed to probabilities.

==> figures/alpha-cifar10-resnet.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns

import common
from common import get_figsize

alphas = [0.05,   0.25,   0.5,  0.75,  0.95]
acc20 =  [89.95, 91.28, 91.52, 91.64, 92.75]
acc32 =  [90.01, 91.49, 91.94, 92.78, 93.29]
c110  =  [93.68, 93.68, 93.68, 93.68, 93.68]

sns.set_palette('PuBu', n_colors=3)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.5))

plt.plot(alphas, c110, label='Teacher', linestyle=':')

plt.plot(alphas, acc20, label='ResNet-20', marker='x')
plt.plot(alphas, acc32, label='ResNet-32', marker='o')

plt.xlabel(r'$\alpha$')
plt.ylabel('Val accuracy')
plt.legend()

plt.tight_layout()
plt.savefig('alpha-cifar10-resnet.pdf', bbox_inches='tight', pad_inches=0)


==> figures/alpha-cifar10-resnext.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns

import common
from common import get_figsize

alphas = [0.05,   0.25,   0.5,  0.75,  0.95]
acc20 =  [93.02, 93.61, 94.14, 94.42, 93.75]
acc32 =  [92.26, 93.71, 94.28, 94.80, 94.02]
c110  =  [93.68, 93.68, 93.68, 93.68, 93.68]

sns.set_palette('PuBu', n_colors=3)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.5))

plt.plot(alphas, c110, label='Teacher', linestyle=':')

plt.plot(alphas, acc20, label='ResNeXt-20', marker='x')
plt.plot(alphas, acc32, label='ResNeXt-32', marker='o')

plt.xlabel(r'$\alpha$')
plt.ylabel('Val accuracy')
plt.legend()

plt.tight_layout()
plt.savefig('alpha-cifar10-resnext.pdf', bbox_inches='tight', pad_inches=0)


==> figures/beta-cifar10-resnet.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns

import common
from common import get_figsize

betas = [0.,    0.25,  0.5,   0.75,  1.]
acc20 = [92.43, 92.77, 93.08, 93.25, 92.75]
acc32 = [93.00, 93.19, 93.38, 93.92, 93.29]
acc56 = [93.72, 93.93, 94.14, 94.51, 93.87]
c110  = [93.68, 93.68, 93.68, 93.68, 93.68]

sns.set_palette('PuBu', n_colors=3)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

plt.plot(betas, c110, label='Teacher', linestyle=':')

plt.plot(betas, acc20, label='ResNet-20', marker='x')
plt.plot(betas, acc32, label='ResNet-32', marker='o')
# plt.plot(betas, acc56, label='ResNet-56', marker='o')

plt.xlabel(r'$\beta$')
plt.ylabel('Val accuracy')
plt.legend(ncol=2)

plt.tight_layout()
plt.savefig('beta-cifar10-resnet.pdf', bbox_inches='tight', pad_inches=0)


==> figures/beta-cifar10-resnext.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns

import common
from common import get_figsize

betas = [0.,    0.25,  0.5,   0.75,  1.]
acc20 = [93.46, 94.24, 94.72, 94.49, 94.42]
acc32 = [94.25, 94.62, 95.16, 95.01, 94.90]
acc56 = [94.56, 94.82, 95.46, 95.06, 95.14]
c110  = [94.61, 94.61, 94.61, 94.61, 94.61]

sns.set_palette('PuBu', n_colors=3)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

plt.plot(betas, c110, label='Teacher', linestyle=':')

plt.plot(betas, acc20, label='ResNeXt-20', marker='x')
plt.plot(betas, acc32, label='ResNeXt-32', marker='o')
# plt.plot(betas, acc56, label='ResNeXt-56', marker='o')

plt.xlabel(r'$\beta$')
plt.ylabel('Val accuracy')
plt.legend()

plt.tight_layout()
plt.savefig('beta-cifar10-resnext.pdf', bbox_inches='tight', pad_inches=0)


==> figures/cifar10-resnext-card.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

import common
from common import get_figsize


layers =  [20, 32, 44, 56, 110]
lit =     [94.14, 94.90, 95.01, 95.17, 95.19]
kd =  	  [93.25, 94.61, 94.76, 94.80, 94.71]
fitnets = [93.03, 94.47, 94.71, 94.76, 94.81]
scratch = [92.42, 93.19, 93.54, 93.87, 94.27]
c110    = [94.61, 94.61, 94.61, 94.61, 94.61]



sns.set_palette('PuBu', n_colors=4)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

plt.plot(layers, c110, label='Teacher', linestyle=':')

plt.plot(layers, lit, label='LIT', marker='x')
plt.plot(layers, kd, label='KD', marker='o')
plt.plot(layers, fitnets, label='Hint training', marker='s')
plt.plot(layers, scratch, label='Scratch', marker='+')


plt.xticks(layers)
start, end = plt.ylim()
ax = plt.gca()
ax.set_yticks(np.linspace(start, end, 4))
ax.yaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter('%0.2f'))
plt.xlabel('Number of layers')
plt.ylabel('Val accuracy')
plt.legend(ncol=2)

plt.tight_layout()
plt.savefig('cifar10-resnext-card.pdf', bbox_inches='tight', pad_inches=0)


==> figures/common.py <==
import matplotlib
import matplotlib.pyplot as plt

# \the\columnwidth
def get_figsize(columnwidth=397.48499, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
      - wf [float]:  width fraction in columnwidth units
      - hf [float]:  height fraction in columnwidth units.
                     Set by default to golden ratio.
      - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                             using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
    """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
    fig_height = fig_width*hf      # height in inches
    return [fig_width, fig_height]

# print(matplotlib.rcParams.keys())
params = {'backend': 'Agg',
          'axes.labelsize': 7,
          'font.size': 7,
          'legend.fontsize': 5,
          'lines.markersize': 4}
matplotlib.rcParams.update(params)


==> figures/compression/comp-cifar10-resnet.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

import sys
sys.path.append("..")
import common
from common import get_figsize


sns.set_palette('PuBu', n_colors=4)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

sizes   = [1098.54, 1888.644, 2678.976, 3469.32, 7026.765]
scratch = [91.73, 92.63, 93.10, 93.39, 93.68]
plt.plot(sizes, scratch, label='Scratch', marker='+')

sizes = [481.94, 772.16, 1059.64, 1331.98, 2470.26]
comp  = [91.67, 92.71, 93.05, 93.28, 93.45]
plt.plot(sizes, comp, label='Pruned', marker='o')

sizes = [1098.54, 1888.644, 2678.976, 3469.32, 7026.765]
lit   = [93.25,      93.92,    94.19,   94.51, 94.59]
plt.plot(sizes, lit, label='LIT', marker='x')

sizes    = [854.883828, 1398.918611, 1939.310726, 2486.461644, 4911.006059]
lit_comp = [93.22, 93.86, 94.2, 94.44, 94.53]
plt.plot(sizes, lit_comp, label='LIT (pruned)', marker='x')


# plt.xticks(layers)
start, end = plt.ylim()
ax = plt.gca()
ax.set_yticks(np.linspace(start, end, 5))
ax.yaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter('%0.2f'))
plt.xlabel('Size (kb)')
plt.ylabel('Val accuracy')
plt.legend(ncol=2)

plt.tight_layout()
plt.savefig('comp-cifar10-resnet.pdf', bbox_inches='tight', pad_inches=0)


==> figures/crop.sh <==
pdfcrop lit-arch.pdf lit-arch-cropped.pdf


==> figures/fu-cifar10-resnet.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

import common
from common import get_figsize


layers =  [20, 32, 44, 56, 110]
lit =     [93.25, 93.92, 94.19, 94.51, 94.59]
kd =  	  [92.75, 93.29, 93.73, 93.87, 94.11]
fitnets = [92.46, 93.13, 93.66, 93.79, 94.16]
scratch = [91.73, 92.63, 93.10, 93.39, 93.68]
c110    = [93.68, 93.68, 93.68, 93.68, 93.68]



sns.set_palette('PuBu', n_colors=5)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

plt.plot(layers, c110, label='Teacher', linestyle=':')

plt.plot(layers, lit, label='LIT', marker='x')
plt.plot(layers, kd, label='KD', marker='o')
plt.plot(layers, fitnets, label='Hint training', marker='s')
plt.plot(layers, scratch, label='Scratch', marker='+')


plt.xticks(layers)
start, end = plt.ylim()
ax = plt.gca()
ax.set_yticks(np.linspace(start, end, 5))
ax.yaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter('%0.2f'))
plt.xlabel('Number of layers')
plt.ylabel('Val accuracy')
plt.legend(ncol=2)

plt.tight_layout()
plt.savefig('fu-cifar10-resnet.pdf', bbox_inches='tight', pad_inches=0)


==> figures/fu-cifar10-resnext.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

import common
from common import get_figsize


layers =  [20, 32, 44, 56, 110]
lit =     [94.72, 95.12, 95.16, 95.46, 95.27]
kd =  	  [94.42, 94.80, 94.90, 95.14, 95.19]
fitnets = [94.39, 94.71, 94.79, 95.11, 95.25]
scratch = [93.52, 94.08, 94.19, 94.23, 94.61]
c110    = [94.61, 94.61, 94.61, 94.61, 94.61]



sns.set_palette('PuBu', n_colors=4)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

plt.plot(layers, c110, label='Teacher', linestyle=':')

plt.plot(layers, lit, label='LIT', marker='x')
plt.plot(layers, kd, label='KD', marker='o')
plt.plot(layers, fitnets, label='Hint training', marker='s')
plt.plot(layers, scratch, label='Scratch', marker='+')


plt.xticks(layers)
start, end = plt.ylim()
ax = plt.gca()
ax.set_yticks(np.linspace(start, end, 5))
ax.yaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter('%0.2f'))
plt.xlabel('Number of layers')
plt.ylabel('Val accuracy')
plt.legend(ncol=2)

plt.tight_layout()
plt.savefig('fu-cifar10-resnext.pdf', bbox_inches='tight', pad_inches=0)


==> figures/fu-cifar100-resnet.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

import common
from common import get_figsize


layers =  [20, 32, 44, 56, 110]
lit =     [72.60, 74.98, 75.34, 75.68, 75.73]
kd =  	  [71.83, 74.31, 74.96, 75.24, 75.36]
fitnets = [71.74, 74.20, 74.78, 75.18, 75.51]
scratch = [69.48, 71.97, 72.36, 72.96, 74.43]
c110    = [74.43, 74.43, 74.43, 74.43, 74.43]



sns.set_palette('PuBu', n_colors=5)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

plt.plot(layers, c110, label='Teacher', linestyle=':')

plt.plot(layers, lit, label='LIT', marker='x')
plt.plot(layers, kd, label='KD', marker='o')
plt.plot(layers, fitnets, label='Hint training', marker='s')
plt.plot(layers, scratch, label='Scratch', marker='+')


plt.xticks(layers)
start, end = plt.ylim()
ax = plt.gca()
ax.set_yticks(np.linspace(start, end, 5))
ax.yaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter('%0.2f'))
plt.xlabel('Number of layers')
plt.ylabel('Val accuracy')
plt.legend(ncol=2)

plt.tight_layout()
plt.savefig('fu-cifar100-resnet.pdf', bbox_inches='tight', pad_inches=0)


==> figures/fu-cifar100-resnext.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

import common
from common import get_figsize


layers =  [20, 32, 44, 56, 110]
lit =     [74.99, 77.12, 77.70, 78.28, 79.11]
kd =  	  [74.74, 76.96, 77.64, 78.14, 75.25]
fitnets = [74.69, 76.83, 77.58, 78.07, 78.61]
scratch = [72.99, 74.68, 75.54, 75.86, 76.53]
c110    = [76.53, 76.53, 76.53, 76.53, 76.53]



sns.set_palette('PuBu', n_colors=5)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

plt.plot(layers, c110, label='Teacher', linestyle=':')

plt.plot(layers, lit, label='LIT', marker='x')
plt.plot(layers, kd, label='KD', marker='o')
plt.plot(layers, fitnets, label='Hint training', marker='s')
plt.plot(layers, scratch, label='Scratch', marker='+')


plt.xticks(layers)
start, end = plt.ylim()
ax = plt.gca()
ax.set_yticks(np.linspace(start, end, 5))
ax.yaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter('%0.2f'))
plt.xlabel('Number of layers')
plt.ylabel('Val accuracy')
plt.legend(ncol=2)

plt.tight_layout()
plt.savefig('fu-cifar100-resnext.pdf', bbox_inches='tight', pad_inches=0)


==> figures/fu-vdcnn-full.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

import common
from common import get_figsize


layers =  [9, 17, 29]
lit17 =   [63.04, 63.76]
lit =     [62.689, 63.498, 63.791]
kd =  	  [62.441, 63.317, 63.482]
scratch = [62.248, 62.895, 63.034]
c110    = [63.034, 63.034, 63.034]



sns.set_palette('PuBu', n_colors=5)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

plt.plot(layers, c110, label='Teacher', linestyle=':')

plt.plot(layers, lit, label='LIT', marker='x')
plt.plot(layers, kd, label='KD', marker='o')
plt.plot(layers, scratch, label='Scratch', marker='+')
plt.plot(layers[0:2], lit17, label=r'$29 \to 17 \to X$', marker='x')


plt.xticks(layers)
start, end = plt.ylim()
ax = plt.gca()
ax.set_yticks(np.linspace(start, end, 4))
ax.yaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter('%0.2f'))
plt.xlabel('Number of layers')
plt.ylabel('Val accuracy')
plt.legend(ncol=2)

plt.tight_layout()
plt.savefig('fu-vdcnn-full.pdf', bbox_inches='tight', pad_inches=0)


==> figures/fu-vdcnn-polarity.py <==
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

import common
from common import get_figsize


layers =  [9, 17, 29]
lit17 =   [95.89, 96.04]
lit =     [95.66, 95.99, 96.09]
kd =  	  [95.45, 95.89, 95.82]
scratch = [95.48, 95.84, 95.92]
c110    = [95.92, 95.92, 95.92]



sns.set_palette('PuBu', n_colors=5)
plt.figure(figsize=get_figsize(wf=0.49, hf=0.55))

plt.plot(layers, c110, label='Teacher', linestyle=':')

plt.plot(layers, lit, label='LIT', marker='x')
plt.plot(layers, kd, label='KD', marker='o')
plt.plot(layers, scratch, label='Scratch', marker='+')
plt.plot(layers[0:2], lit17, label=r'$29 \to 17 \to X$', marker='x')


plt.xticks(layers)
start, end = plt.ylim()
ax = plt.gca()
ax.set_yticks(np.linspace(start, end, 4))
ax.yaxis.set_major_formatter(matplotlib.ticker.FormatStrFormatter('%0.2f'))
plt.xlabel('Number of layers')
plt.ylabel('Val accuracy')
plt.legend(ncol=2)

plt.tight_layout()
plt.savefig('fu-vdcnn-polarity.pdf', bbox_inches='tight', pad_inches=0)


==> figures/stargan/selected.sh <==
convert scratch-2-1.png -crop 768x128+0+1152 scratch-2-sel1.png
convert teacher-6-1.png -crop 768x128+0+1152 teacher-6-sel1.png
convert student-2-1.png -crop 768x128+0+1152 student-2-sel1.png
convert -append teacher-6-sel1.png student-2-sel1.png scratch-2-sel1.png selected.png
optipng selected.png

